Bilateral Attention Network for RGB-D Salient Object Detection

Most existing RGB-D salient object detection (SOD) methods focus on the foreground region when utilizing the depth images. However, the background also provides important information in traditional SOD methods for promising performance. To better explore salient information in both foreground and background regions, this paper proposes a Bilateral Attention Network (BiANet) for the RGB-D SOD task. Specifically, we introduce a Bilateral Attention Module (BAM) with a complementary attention mechanism: foreground-first (FF) attention and background-first (BF) attention. The FF attention focuses on the foreground region with a gradual refinement style, while the BF one recovers potentially useful salient information in the background region. Benefitted from the proposed BAM module, our BiANet can capture more meaningful foreground and background cues, and shift more attention to refining the uncertain details between foreground and background regions. Additionally, we extend our BAM by leveraging the multi-scale techniques for better SOD performance. Extensive experiments on six benchmark datasets demonstrate that our BiANet outperforms other state-of-the-art RGB-D SOD methods in terms of objective metrics and subjective visual comparison. Our BiANet can run up to 80fps on $224\times224$ RGB-D images, with an NVIDIA GeForce RTX 2080Ti GPU. Comprehensive ablation studies also validate our contributions.

==> Pics/avg_sm_mae.py <==
# Sm_MAE
BiANet = [[0.915, 0.904, 0.931, 0.925, 0.867, 0.883],[0.039, 0.043, 0.021, 0.024, 0.050, 0.052]]
D3Net =  [[0.893, 0.889, 0.898, 0.905, 0.865, 0.864],[0.051, 0.054, 0.033, 0.033, 0.059, 0.063]]
DMRA =   [[0.886, 0.835, 0.900, 0.899, 0.857, 0.806],[0.051, 0.066, 0.030, 0.031, 0.058, 0.085]]
CPFP =   [[0.879, 0.879, 0.872, 0.888, 0.807, 0.850],[0.053, 0.051, 0.038, 0.036, 0.082, 0.064]]
TANet =  [[0.878, 0.871, 0.858, 0.886, 0.839, 0.835],[0.060, 0.060, 0.046, 0.041, 0.063, 0.075]]
PCF   =  [[0.877, 0.875, 0.842, 0.874, 0.841, 0.842],[0.059, 0.064, 0.049, 0.044, 0.062, 0.071]]
MMCI  =  [[0.858, 0.873, 0.848, 0.856, 0.813, 0.833],[0.079, 0.068, 0.065, 0.059, 0.082, 0.086]]
CTMF  =  [[0.849, 0.848, 0.863, 0.860, 0.776, 0.716],[0.085, 0.086, 0.055, 0.056, 0.099, 0.139]]
AFNet =  [[0.772, 0.825, 0.770, 0.799, 0.714, 0.720],[0.100, 0.075, 0.068, 0.058, 0.118, 0.118]]
# Fm_MAE
# BiANet = [[0.920, 0.898, 0.926, 0.914, 0.849, 0.890],[0.039, 0.043, 0.021, 0.024, 0.050, 0.052]]
# D3Net =  [[0.887, 0.878, 0.880, 0.885, 0.846, 0.861],[0.051, 0.054, 0.033, 0.033, 0.059, 0.063]]
# DMRA =   [[0.886, 0.847, 0.888, 0.879, 0.844, 0.821],[0.051 , 0.066, 0.030, 0.031, 0.058, 0.085]]
# CPFP =   [[0.877, 0.874, 0.846, 0.867, 0.766, 0.851],[0.053, 0.051, 0.038, 0.036, 0.082, 0.064]]
# TANet =  [[0.874, 0.861, 0.827, 0.863, 0.810, 0.830],[0.060, 0.060, 0.046, 0.041, 0.063, 0.075]]
# PCF   =  [[0.872, 0.860, 0.804, 0.841, 0.807, 0.838],[0.059, 0.064, 0.049, 0.044, 0.062, 0.071]]
# MMCI  =  [[0.852, 0.863, 0.822, 0.815, 0.781, 0.818],[0.079, 0.068, 0.065, 0.059, 0.082, 0.086]]
# CTMF  =  [[0.845, 0.831, 0.844, 0.825, 0.729, 0.694],[0.085, 0.086, 0.055, 0.056, 0.099, 0.139]]
# AFNet =  [[0.775, 0.823, 0.728, 0.771, 0.687, 0.712],[0.100, 0.075, 0.068, 0.058, 0.118, 0.118]]


Nums = [500, 1000, 135, 300, 80, 929]

test_method = DMRA
Sm = 0.0
MAE = 0.0
for idx in range(len(Nums)):
    inum = Nums[idx]
    Sm += test_method[0][idx] * inum
    MAE += test_method[1][idx] * inum
Sm = Sm/sum(Nums)
MAE = MAE/sum(Nums)

print('Sm:', Sm, '\tMAE:', MAE)



==> Pics/png2jpg.py <==
import cv2
import os

im_root = 'SalMaps_ori'
save_root = 'SalMaps'
imlist = os.listdir(im_root)

os.makedirs(save_root, exist_ok=True)
for idx in range(len(imlist)):
    iname = imlist[idx]
    im = cv2.imread(os.path.join(im_root, iname))
    cv2.imwrite(os.path.join(save_root, iname[:-3]+'jpg'), im, [int( cv2.IMWRITE_JPEG_QUALITY), 30])



